Robust Factorization Methods Using a Gaussian/Uniform Mixture Model

In this paper we address the problem of building a class of robust factorization algorithms that solve for the shape and motion parameters with both affine (weak perspective) and perspective camera models. We introduce a Gaussian/uniform mixture model and its associated EM algorithm. This allows us to address robust parameter estimation within a data clustering approach. We propose a robust technique that works with any affine factorization method and makes it robust to outliers. In addition, we show how such a framework can be further embedded into an iterative perspective factorization scheme. We carry out a large number of experiments to validate our algorithms and to compare them with existing ones. We also compare our approach with factorization methods that use M-estimators.

==> convert_all_pdf2ps.sh <==
#!/bin/bash

convertCommand="convert"
newExtention="ps"
for i in $( ls *.png); do
	src=$i
	tgt=$( echo $i|sed -e "s/\.png/\.$newExtention/")
	echo "Converting $src to $tgt (via $convertCommand)"
	$convertCommand $src $tgt
done

